Matter Geometry Coupling and Casimir Wormhole Geometry

In this study, we investigate traversable wormhole solutions within the setup of $f(R,\mathcal{L}_{m})$ gravity, a modified theory of gravity where the gravitational action relies upon the matter Lagrangian $\mathcal{L}_{m}$ and the Ricci scalar $R$. In General Relativity (GR), stability issues in traversable wormholes necessitate the existence of exotic matter that violates the null energy condition (NEC). In contrast, we explore wormhole solutions that align with the criteria for Casimir wormholes, which do not necessarily require NEC violation. Our analysis demonstrates that in the context of $f(R,\mathcal{L}_{m})$ gravity, exotic matter can sustain these wormholes. We further examine the traversability conditions of the wormhole, considering both scenarios with and without the Generalized Uncertainty Principle (GUP) correction. Additionally, the stability of the wormhole is assessed based on equilibrium conditions. Our findings suggest that $f(R,\mathcal{L}_{m})$ gravity offers a viable framework for the existence of stable, traversable wormholes sustained by exotic matter, potentially expanding the landscape of viable wormhole solutions beyond the confines of GR.

==> New_equations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     81717,       2099]
NotebookOptionsPosition[     77795,       2023]
NotebookOutlinePosition[     78241,       2040]
CellTagsIndexPosition[     78198,       2037]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"R_", ",", "L_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["R", "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Lambda]", "*", "R"}]}], ")"}], "*", "L"}]}]}]], "Input",
 CellChangeTimes->{
  3.926828622542489*^9, {3.927074468390967*^9, 3.9270744760494967`*^9}, {
   3.9284910285841513`*^9, 3.9284910616247663`*^9}, {3.928629599035016*^9, 
   3.9286296016231527`*^9}, {3.928629634060498*^9, 3.9286296378798275`*^9}, {
   3.9286297159332094`*^9, 3.9286297195778036`*^9}, {3.928629838195093*^9, 
   3.9286299074486704`*^9}, {3.928630345437296*^9, 3.928630346594592*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b660690a-14f2-4112-908f-e95e3db36be4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Considering", " ", 
   SubscriptBox["F", "RR"]}], "=", 
  RowBox[{
   RowBox[{"0", " ", "and", " ", 
    SubscriptBox["F", "RRR"]}], "=", "0"}]}]], "Subsection",
 CellChangeTimes->{{3.9270747065405493`*^9, 
  3.9270747351013865`*^9}},ExpressionUUID->"3a3c4498-799e-4642-a2ff-\
4f0f9a837ba9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"f", "[", 
      RowBox[{"R", ",", "L"}], "]"}], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"R", ",", "L"}], "]"}], ",", "L"}], "]"}]], "-", "L"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.9270746572657633`*^9, 3.927074661493906*^9}, {
  3.927074738231865*^9, 3.927074798658661*^9}, {3.927075440630582*^9, 
  3.927075446843343*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"29df4518-8aa1-42ae-a392-c7ce728ca0c4"],

Cell[BoxData[
 FractionBox["R", 
  RowBox[{"2", "+", 
   RowBox[{"2", " ", "R", " ", "\[Lambda]"}]}]]], "Output",
 CellChangeTimes->{
  3.9270750517662716`*^9, 3.927075179671275*^9, {3.9270754486075034`*^9, 
   3.927075467540094*^9}, 3.9270873151881933`*^9, 3.9271149746533384`*^9, 
   3.9271699380623574`*^9, {3.9284910499824038`*^9, 3.9284910699130564`*^9}, 
   3.928629610242933*^9, 3.9286296414823694`*^9, 3.9286297408791924`*^9, {
   3.9286298748889894`*^9, 3.9286299104783864`*^9}, 3.92863036121172*^9, 
   3.9286314262769017`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"cc21de27-5d63-46f8-a9a2-02ba521d81ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pr", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"f", "[", 
       RowBox[{"R", ",", "L"}], "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"R", ",", "L"}], "]"}], ",", "L"}], "]"}]]}], "-", 
    FractionBox[
     RowBox[{"2", "*", 
      RowBox[{"b", "[", "r", "]"}], "*", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"R", ",", "L"}], "]"}], ",", "R"}], "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "3"], "*", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"R", ",", "L"}], "]"}], ",", "L"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", "*", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"b", "[", "r", "]"}], ",", "r"}], "]"}], "*", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"R", ",", "L"}], "]"}], ",", "R"}], "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "*", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"R", ",", "L"}], "]"}], ",", "L"}], "]"}]}]], "+", "L"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9270748026631527`*^9, 3.927074914880763*^9}, {
  3.9270872787841754`*^9, 3.9270872999529796`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a79f02b5-2c18-4185-b3f8-ecf6401776c8"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["r", "3"], " ", "R"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"4", " ", "L", " ", "\[Lambda]"}]}], ")"}], " ", 
     RowBox[{"b", "[", "r", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{"2", " ", "L", " ", "r", " ", "\[Lambda]"}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["b", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"R", " ", "\[Lambda]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.9270750586748247`*^9, 3.927075185592555*^9, 
  3.927087316306187*^9, 3.9271149747482624`*^9, 3.927169938187958*^9, 
  3.928491076212528*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"56f99cf0-dae2-4e22-b4db-c5b0a7998634"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pt", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"f", "[", 
       RowBox[{"R", ",", "L"}], "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"R", ",", "L"}], "]"}], ",", "L"}], "]"}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"b", "[", "r", "]"}], "*", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"R", ",", "L"}], "]"}], ",", "R"}], "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "3"], "*", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"R", ",", "L"}], "]"}], ",", "L"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"b", "[", "r", "]"}], ",", "r"}], "]"}], "*", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"R", ",", "L"}], "]"}], ",", "R"}], "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "2"], "*", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"R", ",", "L"}], "]"}], ",", "L"}], "]"}]}]], "+", "L"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9270749221149836`*^9, 3.9270749238998575`*^9}, {
  3.9270749727813478`*^9, 3.9270749812226515`*^9}, {3.9270874505970907`*^9, 
  3.9270874529845905`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"57fbd19f-e524-4b40-8dbf-5adc4cc8f999"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["r", "3"]}], " ", "R"}], "+", 
   RowBox[{"b", "[", "r", "]"}], "+", 
   RowBox[{"2", " ", "L", " ", "\[Lambda]", " ", 
    RowBox[{"b", "[", "r", "]"}]}], "+", 
   RowBox[{"r", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "L", " ", "\[Lambda]"}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["b", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"R", " ", "\[Lambda]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.927075062327507*^9, 3.927075187409893*^9, 
  3.9270874537385025`*^9, 3.9271149748041663`*^9, 3.927169942413732*^9, 
  3.9284910778230705`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"bc38dd15-4d93-4bf7-a4b6-3625f11a13aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"For", " ", "L"}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"Pr", "+", 
      RowBox[{"2", "*", "Pt"}]}], "3"], " ", "and", " ", "Pt"}], "=", 
   RowBox[{
   "\[Beta]", "*", "Pr", " ", "we", " ", "will", " ", "solve", " ", "Pr", " ",
     "and", " ", "Pt"}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.9286340505295944`*^9, 
  3.928634115019514*^9}},ExpressionUUID->"048de223-fe76-4cf7-bc19-\
10e20b7cf761"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{"Pr", "==", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "3"], " ", "R"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             FractionBox[
              RowBox[{"Pr", "+", 
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "*", "Pr"}], ")"}]}]}], "3"], ")"}], " ", 
            "\[Lambda]"}]}], ")"}], " ", 
         RowBox[{"b", "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             FractionBox[
              RowBox[{"Pr", "+", 
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "*", "Pr"}], ")"}]}]}], "3"], ")"}], " ", 
            "r", " ", "\[Lambda]"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["b", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"R", " ", "\[Lambda]"}]}], ")"}]}]]}]}], ",", "Pr"}], "]"}],
   "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.928491708537504*^9, 3.9284917723878956`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4184a9bd-5dd4-48b2-af59-321424eacf83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"R", " ", "\[Lambda]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", "[", "r", "]"}], "-", 
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["b", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
     "\[NotEqual]", "0"}], "&&", 
    RowBox[{
     RowBox[{"r", "+", 
      RowBox[{"r", " ", "R", " ", "\[Lambda]"}]}], "\[NotEqual]", "0"}], "&&", 
    RowBox[{"Pr", "\[Equal]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["r", "3"], " ", "R"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"b", "[", "r", "]"}]}], "+", 
       RowBox[{"6", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["b", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"R", " ", "\[Lambda]"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", "[", "r", "]"}], "-", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["b", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}]]}]}], 
   ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "3"], " ", "R", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], "+", 
      RowBox[{"3", " ", "r", " ", 
       RowBox[{
        SuperscriptBox["b", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], "\[NotEqual]", 
     RowBox[{"3", " ", 
      RowBox[{"b", "[", "r", "]"}]}]}], "&&", 
    RowBox[{"R", "\[Equal]", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"b", "[", "r", "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["b", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
      SuperscriptBox["r", "3"]]}], "&&", 
    RowBox[{"\[Lambda]", "\[Equal]", 
     FractionBox["3", 
      RowBox[{"2", " ", "R", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}]]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.9284917613346663`*^9, 3.928491773850515*^9}},
 CellLabel->"Out[4]=",ExpressionUUID->"b9d7f474-6f1d-431c-a1d4-8d61b3efd106"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Pr", "=", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["r", "3"], " ", "R"}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", "r", "]"}]}], "+", 
    RowBox[{"6", " ", "r", " ", 
     RowBox[{
      SuperscriptBox["b", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]}], 
   RowBox[{
    RowBox[{"6", " ", 
     SuperscriptBox["r", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"R", " ", "\[Lambda]"}]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "[", "r", "]"}], "-", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["b", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], 
      ")"}]}]}]]}]], "Subsubsection",
 CellChangeTimes->{{3.9286339548277407`*^9, 
  3.9286339641006393`*^9}},ExpressionUUID->"4089101d-9db0-4783-8a4e-\
61b7d25f1fe7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L", "=", 
  FractionBox[
   RowBox[{"Pr", "+", 
    RowBox[{"2", "*", 
     RowBox[{"(", 
      RowBox[{"\[Beta]", "*", "Pr"}], ")"}]}]}], "3"]}]], "Subsubsection",
 CellChangeTimes->{{3.928491626300151*^9, 3.928491647310212*^9}, 
   3.928633975802601*^9},ExpressionUUID->"667040bc-8a1d-4248-9b83-\
d61d2444ceaf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{"Pt", "==", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "3"]}], " ", "R"}], "+", 
       RowBox[{"b", "[", "r", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{"Pt", "+", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"\[Beta]", "*", "Pt"}], ")"}]}]}], 
          RowBox[{"3", "*", "\[Beta]"}]], ")"}], " ", "\[Lambda]", " ", 
        RowBox[{"b", "[", "r", "]"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{"Pt", "+", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{"\[Beta]", "*", "Pt"}], ")"}]}]}], 
             RowBox[{"3", "*", "\[Beta]"}]], ")"}], " ", "\[Lambda]"}]}], 
         ")"}], " ", 
        RowBox[{
         SuperscriptBox["b", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"R", " ", "\[Lambda]"}]}], ")"}]}]]}], ",", "Pt"}], "]"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.928491854689955*^9, 3.928491905887481*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"6ab4c2bf-58d0-4d08-9b9b-7353c17aae7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["r", "3"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"R", " ", "\[Lambda]"}]}], ")"}]}], "\[NotEqual]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", "[", "r", "]"}], "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["b", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], "&&", 
    RowBox[{
     RowBox[{"r", " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"R", " ", "\[Lambda]"}]}], ")"}]}], "\[NotEqual]", "0"}], "&&", 
    RowBox[{"Pt", "\[Equal]", 
     FractionBox[
      RowBox[{"3", " ", "\[Beta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["r", "3"]}], " ", "R"}], "+", 
         RowBox[{"b", "[", "r", "]"}], "+", 
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["b", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["r", "3"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"R", " ", "\[Lambda]"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", "[", "r", "]"}], "+", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["b", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}]]}]}], 
   ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["r", "3"], " ", "R", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"b", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", "r", " ", 
         RowBox[{
          SuperscriptBox["b", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
     "\[NotEqual]", "0"}], "&&", 
    RowBox[{"R", "\[Equal]", 
     FractionBox[
      RowBox[{
       RowBox[{"b", "[", "r", "]"}], "+", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["b", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], 
      SuperscriptBox["r", "3"]]}], "&&", 
    RowBox[{"\[Lambda]", "\[Equal]", 
     FractionBox[
      RowBox[{"3", " ", "\[Beta]"}], 
      RowBox[{"R", "-", 
       RowBox[{"R", " ", "\[Beta]"}]}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9284918954735003`*^9, 3.9284919072941976`*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"56872354-6f4b-4972-a203-50aa8150c405"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Pt", "\[Equal]", 
  FractionBox[
   RowBox[{"3", " ", "\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["r", "3"]}], " ", "R"}], "+", 
      RowBox[{"b", "[", "r", "]"}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["b", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"6", " ", 
     SuperscriptBox["r", "3"], " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"R", " ", "\[Lambda]"}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "[", "r", "]"}], "+", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["b", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], 
      ")"}]}]}]]}]], "Subsubsection",
 CellChangeTimes->{
  3.928634009453911*^9},ExpressionUUID->"a9248095-46f6-40d2-bd98-\
d83cb20a3ce4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L", "=", 
  FractionBox[
   RowBox[{"Pt", "+", 
    RowBox[{"2", "*", 
     RowBox[{"(", 
      RowBox[{"\[Beta]", "*", "Pt"}], ")"}]}]}], 
   RowBox[{"3", "*", "\[Beta]"}]]}]], "Subsubsection",
 CellChangeTimes->{{3.9284916508921146`*^9, 3.9284916846940203`*^9}, 
   3.9286340027453885`*^9},ExpressionUUID->"bdfbefbc-7bab-4935-bc00-\
91e39ae52562"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"R", "=", 
  FractionBox[
   RowBox[{"2", "*", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"b", "[", "r", "]"}], ",", "r"}], "]"}]}], 
   SuperscriptBox["r", "2"]]}]], "Input",
 CellChangeTimes->{{3.928492398253358*^9, 3.928492415839226*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"8065890a-de63-4ca2-955d-4e99ae673f0c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{
    SuperscriptBox["b", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{3.9284924245233994`*^9, 3.9286296720157547`*^9, 
  3.928629754403922*^9, 3.9286299228959694`*^9, 3.9286303701611586`*^9, 
  3.9286314393604417`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"f4995610-e34d-4481-8b2a-0c48e9a02e47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{
     FractionBox["R", 
      RowBox[{"2", "+", 
       RowBox[{"2", "*", "R", " ", "\[Lambda]"}]}]], "==", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], 
       RowBox[{"720", "*", 
        SuperscriptBox["r", "4"]}]]}]}], ",", 
    RowBox[{"b", "[", "r", "]"}], ",", "r"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"62011afd-c501-4e41-bbeb-d4bd57709823"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b", "[", "r", "]"}], "\[Rule]", 
    RowBox[{
     TemplateBox[{"1"},
      "C"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"ArcTan", "[", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", 
              SqrtBox["3"], " ", 
              SuperscriptBox["10", 
               RowBox[{"1", "/", "4"}]], " ", "r"}], 
             RowBox[{
              SqrtBox["\[Pi]"], " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"1", "/", "4"}]]}]]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"ArcTan", "[", 
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SqrtBox["3"], " ", 
              SuperscriptBox["10", 
               RowBox[{"1", "/", "4"}]], " ", "r"}], 
             RowBox[{
              SqrtBox["\[Pi]"], " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"1", "/", "4"}]]}]]}], "]"}]}], "-", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"6", " ", 
            SqrtBox["10"], " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["10", 
             RowBox[{"1", "/", "4"}]], " ", 
            SqrtBox[
             RowBox[{"3", " ", "\[Pi]"}]], " ", "r", " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"1", "/", "4"}]]}], "+", 
           RowBox[{"\[Pi]", " ", 
            SqrtBox["\[Lambda]"]}]}], "]"}], "+", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"6", " ", 
            SqrtBox["10"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["10", 
             RowBox[{"1", "/", "4"}]], " ", 
            SqrtBox[
             RowBox[{"3", " ", "\[Pi]"}]], " ", "r", " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"1", "/", "4"}]]}], "+", 
           RowBox[{"\[Pi]", " ", 
            SqrtBox["\[Lambda]"]}]}], "]"}]}], ")"}]}], 
      RowBox[{"96", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["10", 
        RowBox[{"3", "/", "4"}]], " ", 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"1", "/", "4"}]]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.928631451918174*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"aefc49a6-e6d8-486e-a71d-7d160a43212d"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["10", 
       RowBox[{"1", "/", "4"}]], " "}], 
     RowBox[{
      SqrtBox["\[Pi]"], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"1", "/", "4"}]]}]], " ", "and", " ", "\[Nu]"}], "=", 
   RowBox[{"6", " ", 
    SqrtBox["10"], " ", "for", " ", "writting", " ", "perpuse", " ", "in", 
    " ", "overleaf", " ", "draft"}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.9286321526289177`*^9, 3.928632190088997*^9}, {
  3.928633798381581*^9, 
  3.9286338128925486`*^9}},ExpressionUUID->"07fab850-64ec-487f-9431-\
a75584e76dc0"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"b", "[", "r", "]"}], "=", 
   RowBox[{
    TemplateBox[{"1"},
     "C"], "+", " ", 
    RowBox[{
     FractionBox["\[Pi]", 
      RowBox[{"8", "*", "\[Mu]", "*", 
       SqrtBox["\[Lambda]"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         RowBox[{"1", "-", 
          RowBox[{"\[Mu]", "*", "r"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         RowBox[{"1", "+", 
          RowBox[{"\[Mu]", "*", "r"}]}], "]"}]}], "-", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"\[Nu]", "*", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"\[Mu]", "*", "r"}]}], ")"}], "*", "\[Pi]", "*", 
          SqrtBox["\[Lambda]"]}]}], "]"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"\[Nu]", "*", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Mu]", "*", "r"}]}], ")"}], "*", "\[Pi]", "*", 
          SqrtBox["\[Lambda]"]}]}], "]"}]}], ")"}]}]}]}],
  FontSize->14]], "Subsubsection",
 CellChangeTimes->{{3.928631496852523*^9, 3.9286315019417996`*^9}, {
  3.9286315574235587`*^9, 3.9286318463823843`*^9}, {3.92863188144709*^9, 
  3.9286320113749185`*^9}, {3.928633843814994*^9, 
  3.9286338555453525`*^9}},ExpressionUUID->"adce8ea4-1d08-42df-909d-\
93fff91ce9e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{"r_", ",", "r0_", ",", "\[Lambda]_"}], "]"}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox["10", 
             RowBox[{"1", "/", "4"}]], " ", "r"}], 
           RowBox[{
            SqrtBox["\[Pi]"], " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"1", "/", "4"}]]}]]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox["10", 
             RowBox[{"1", "/", "4"}]], " ", "r"}], 
           RowBox[{
            SqrtBox["\[Pi]"], " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"1", "/", "4"}]]}]]}], "]"}]}], "-", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"6", " ", 
          SqrtBox["10"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["10", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"3", " ", "\[Pi]"}]], " ", "r", " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"\[Pi]", " ", 
          SqrtBox["\[Lambda]"]}]}], "]"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"6", " ", 
          SqrtBox["10"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["10", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"3", " ", "\[Pi]"}]], " ", "r", " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"\[Pi]", " ", 
          SqrtBox["\[Lambda]"]}]}], "]"}]}], ")"}]}], 
    RowBox[{"96", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["10", 
      RowBox[{"3", "/", "4"}]], " ", 
     SuperscriptBox["\[Lambda]", 
      RowBox[{"1", "/", "4"}]]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["10", 
       RowBox[{"3", "/", "4"}]], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"1", "/", "4"}]]}]], 
    RowBox[{
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox["10", 
             RowBox[{"1", "/", "4"}]], " ", "r0"}], 
           RowBox[{
            SqrtBox["\[Pi]"], " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"1", "/", "4"}]]}]]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox["10", 
             RowBox[{"1", "/", "4"}]], " ", "r0"}], 
           RowBox[{
            SqrtBox["\[Pi]"], " ", 
            SuperscriptBox["\[Lambda]", 
             RowBox[{"1", "/", "4"}]]}]]}], "]"}]}], "-", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"6", " ", 
          SqrtBox["10"], " ", 
          SuperscriptBox["r0", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["10", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"3", " ", "\[Pi]"}]], " ", "r0", " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"\[Pi]", " ", 
          SqrtBox["\[Lambda]"]}]}], "]"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"6", " ", 
          SqrtBox["10"], " ", 
          SuperscriptBox["r0", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["10", 
           RowBox[{"1", "/", "4"}]], " ", 
          SqrtBox[
           RowBox[{"3", " ", "\[Pi]"}]], " ", "r0", " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{"\[Pi]", " ", 
          SqrtBox["\[Lambda]"]}]}], "]"}]}], ")"}]}]}], "+", 
   "r0"}]}]], "Input",
 CellChangeTimes->{{3.9286326524529624`*^9, 3.928632723723228*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"85c85c3e-3aa1-4faf-908d-6cd8e3f1dad8"],

Cell[BoxData[
 RowBox[{"r0", "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["10", 
            RowBox[{"1", "/", "4"}]], " ", "r"}], 
          RowBox[{
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{"1", "/", "4"}]]}]]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["10", 
            RowBox[{"1", "/", "4"}]], " ", "r"}], 
          RowBox[{
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{"1", "/", "4"}]]}]]}], "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["10"], " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["10", 
          RowBox[{"1", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"3", " ", "\[Pi]"}]], " ", "r", " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"1", "/", "4"}]]}], "+", 
        RowBox[{"\[Pi]", " ", 
         SqrtBox["\[Lambda]"]}]}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["10"], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["10", 
          RowBox[{"1", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"3", " ", "\[Pi]"}]], " ", "r", " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"1", "/", "4"}]]}], "+", 
        RowBox[{"\[Pi]", " ", 
         SqrtBox["\[Lambda]"]}]}], "]"}]}], ")"}]}], 
   RowBox[{"96", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["10", 
     RowBox[{"3", "/", "4"}]], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"1", "/", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["10", 
            RowBox[{"1", "/", "4"}]], " ", "r0"}], 
          RowBox[{
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{"1", "/", "4"}]]}]]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["10", 
            RowBox[{"1", "/", "4"}]], " ", "r0"}], 
          RowBox[{
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{"1", "/", "4"}]]}]]}], "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["10"], " ", 
         SuperscriptBox["r0", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["10", 
          RowBox[{"1", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"3", " ", "\[Pi]"}]], " ", "r0", " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"1", "/", "4"}]]}], "+", 
        RowBox[{"\[Pi]", " ", 
         SqrtBox["\[Lambda]"]}]}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["10"], " ", 
         SuperscriptBox["r0", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["10", 
          RowBox[{"1", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"3", " ", "\[Pi]"}]], " ", "r0", " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"1", "/", "4"}]]}], "+", 
        RowBox[{"\[Pi]", " ", 
         SqrtBox["\[Lambda]"]}]}], "]"}]}], ")"}]}], 
   RowBox[{"96", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["10", 
     RowBox[{"3", "/", "4"}]], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"1", "/", "4"}]]}]]}]], "Output",
 CellChangeTimes->{3.9286327329355*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"e4c5e67f-06fc-4c8c-8c51-e62d51849206"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"b1", "[", 
   RowBox[{"r_", ",", "r0_", ",", "\[Lambda]_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"r", ",", "r0", ",", "\[Lambda]"}], "]"}], ",", "r"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9286327911018076`*^9, 3.928632888409954*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"6a5166b2-5fe1-4c35-8e73-dac37a1da4b8"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["r", "2"]}], 
   RowBox[{
    RowBox[{"720", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]"}]}]]}]], "Output",
 CellChangeTimes->{{3.928632862267019*^9, 3.9286328893406115`*^9}},
 CellLabel->"Out[7]=",ExpressionUUID->"1f093796-521f-4d25-aa4e-1a8a5613c085"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"b2", "[", 
   RowBox[{"r_", ",", "r0_", ",", "\[Lambda]_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   FractionBox[
    RowBox[{"b", "[", 
     RowBox[{"r", ",", "r0", ",", "\[Lambda]"}], "]"}], "r"], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9286329159252977`*^9, 3.9286329660352917`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"3a25e556-d9a4-40af-923c-0f4489a61973"],

Cell[BoxData[
 RowBox[{
  FractionBox["r0", "r"], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"96", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["10", 
      RowBox[{"3", "/", "4"}]], " ", "r", " ", 
     SuperscriptBox["\[Lambda]", 
      RowBox[{"1", "/", "4"}]]}]], 
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["10", 
            RowBox[{"1", "/", "4"}]], " ", "r"}], 
          RowBox[{
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{"1", "/", "4"}]]}]]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["10", 
            RowBox[{"1", "/", "4"}]], " ", "r"}], 
          RowBox[{
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{"1", "/", "4"}]]}]]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["10", 
            RowBox[{"1", "/", "4"}]], " ", "r0"}], 
          RowBox[{
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{"1", "/", "4"}]]}]]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["10", 
            RowBox[{"1", "/", "4"}]], " ", "r0"}], 
          RowBox[{
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{"1", "/", "4"}]]}]]}], "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["10"], " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["10", 
          RowBox[{"1", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"3", " ", "\[Pi]"}]], " ", "r", " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"1", "/", "4"}]]}], "+", 
        RowBox[{"\[Pi]", " ", 
         SqrtBox["\[Lambda]"]}]}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["10"], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["10", 
          RowBox[{"1", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"3", " ", "\[Pi]"}]], " ", "r", " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"1", "/", "4"}]]}], "+", 
        RowBox[{"\[Pi]", " ", 
         SqrtBox["\[Lambda]"]}]}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["10"], " ", 
         SuperscriptBox["r0", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["10", 
          RowBox[{"1", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"3", " ", "\[Pi]"}]], " ", "r0", " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"1", "/", "4"}]]}], "+", 
        RowBox[{"\[Pi]", " ", 
         SqrtBox["\[Lambda]"]}]}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"6", " ", 
         SqrtBox["10"], " ", 
         SuperscriptBox["r0", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["10", 
          RowBox[{"1", "/", "4"}]], " ", 
         SqrtBox[
          RowBox[{"3", " ", "\[Pi]"}]], " ", "r0", " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"1", "/", "4"}]]}], "+", 
        RowBox[{"\[Pi]", " ", 
         SqrtBox["\[Lambda]"]}]}], "]"}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.9286329748801703`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"cb40b2cc-0b64-45a9-bb53-170cee11279a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"b3", "[", "r_", "]"}], ":=", "r"}]], "Input",
 CellChangeTimes->{{3.9270943614117637`*^9, 3.9270943899093266`*^9}, {
  3.9286327848315325`*^9, 3.9286327871373096`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"d6dd42e7-fee6-4533-8699-1d3b4ace9619"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"r", ",", "1", ",", "0.01"}], "]"}], ",", 
     RowBox[{"b1", "[", 
      RowBox[{"r", ",", "1", ",", "0.01"}], "]"}], ",", 
     RowBox[{"b2", "[", 
      RowBox[{"r", ",", "1", ",", "0.01"}], "]"}], ",", 
     RowBox[{"b3", "[", "r", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\< \>\"", ",", "\"\< \>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<r\>\"", ",", "\"\< \>\""}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"FontSize", "\[Rule]", "13"}], "]"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<b[r]\>\"", ",", "\"\<b'[r]\>\"", ",", 
      "\"\<\!\(\*FractionBox[\(b[r]\), \(r\)]\)\>\"", ",", 
      "\"\<b[r] = r\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thinning", ",", "Red"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thinning", ",", "Blue"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thinning", ",", "Green"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thinning", ",", "Gray"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQXSda/yrE6a1jjfTGTyB6E4MtWyiQPnGlCUxf2eAm
BaKdjdeBaa1dpRog2m9iJZi+uOH1ERC9QtroKIiOkhE5DaKZ5609A6ItHujk
hAHpxUfM80H0lScZ/SC6i2PJJBD9RkVvOYg+ZmW/GkR7+SodAtHzlp08C6Il
WFbeA9G3lt99CKLXC7M8A9FC8RLPQfThidmvQXQOw8k3IPpJ81rpCCA9ZW+c
HIi2EzlhAqIvnkszA9GHysRsQfQNu03eIFpEOTsIRCul9oBplRtPZyYA6ddT
foLpjmml80D0AdcJYPoJS+gyEG1l3L8aRF9gOnPJ1fWt4/dHOk9AdMDZ2ncg
ev9ks+8gGgDFLagT
  "],
 CellLabel->"In[18]:=",ExpressionUUID->"e7b54a2a-e2ca-46c6-9032-91688833832d"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{}, {}, 
      TagBox[{
        RGBColor[1, 0, 0], 
        AbsoluteThickness[1.6], 
        Opacity[1.], 
        LineBox[CompressedData["
1:eJwV0n9MzHEcx/ETElJ+rFHj7mpo8mNH5kfrepmTNhFZyK9wO84hLMUp0g9t
6Acd/aJ0+nG56nI5XbJpIT/mx/yoXJtYtaRSXe+7i/T169Mfrz33+P/lLj22
eb8dj8dbzDbSvFip/WJZjN9Gv6SmhHJCfYNw/TbhdizzlT4d8b9ntYlCoQJ/
oo+HjNhJZdRPaI7AKGp3j2fOq0sVjBWehqKt93Us8wKzLO2f/Byqoh7bopk/
O938+9uUgOi2nBVRzLM145cNc0kI89MtD2c+Io4K/ym4CJ8gcbqU2dDYWmST
pGBrcEZHCPPw4fUtJL+MrfzJ7yXM6lEtF3/6p2Oflv9jEfOaN+lzfphUCPPc
ZHVh7soOeGRTXEPjr50Hh8oIKbI/u6xcBgbTFg42MYtEhiFKzYJyr2VlBXMD
d/DagCAHSh8vUxzzyed8kbnyOlqpJnwDs9vVxld9kly8vMPLn8ZcG3ZJ3tuU
B4PN7NhQSpB6rRr9XZ4P7xNzdyQz23HRb21n1Nj+ZZKXL3Nj65ZZNv9bOPCE
E37VEjTPRIetTgWojt/SkcSsLJ9YYzEVgHe02o3PvE7VaW9RF+KQp+CI7jZh
pvJRCCmKMJHvmuDN3L87t2BgSTEmr6Zx+hJCneTUgJkrxqyXnaUezKp5m/3M
9Ro8HpS6JWsIMueFKf2pJUjTLHHoLiaM+9Tu2SfQImJBmPf5IkJz3cOo3i4t
Es3H2usKCaWa7CffK0vRHFlvpQJCUETQnh5JOTwye9aKbhGEofN03Y46TJOV
TBerCRbxGK6rSQf7YAeFOJ+QOf5B5jf5HSxqqPg8PY9w79S6iBMz9NDHVFTR
DUJuz3JX6xk93iYFKGuvE46+myq3+Fci5oObTJRNmJr7wo5Md/ExdkptpIrA
ORm1x30N6BZ4lXVcIXTEF24aUBtgzemNDLhMMMpjb5oV9+Ay/75LZzJhh/dS
n36uCi6BwYEp5wkSjXtb+F4jQtuCyrIS2D9dnS/01RvhamxJzIojnP02lB/X
bkS6jqf5e47wH3+an40=
         "]], 
        LineBox[CompressedData["
1:eJwV1Hk4VWsbBnAhIXWwvkpCmihKoQxN9yolQxOajoYTZWiUOjJWGhyUKXzn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         "]]}, Annotation[#, "Charting`Private`Tag$34740#1"]& ], 
      TagBox[{
        RGBColor[0, 0, 1], 
        AbsoluteThickness[1.6], 
        Opacity[1.], 
        LineBox[CompressedData["
1:eJwBcQKO/SFib1JlAgAAACYAAAACAAAAnX5iBjFkez5itIa1S1FivcTTIExX
IFk/ntOuKKjTHr//xr6DICBpP3FchyAh0z6/DpK2sArYcj+vLtbwp1ZRv53A
jR8FIHk/ltmII9TSXr8s72SO/2d/Px2yUXyfFGi/3Q6e/vzXgj8Fg+DjclZx
vySmCTb6+4U/NMHFcxGZd79sPXVt9x+JP60dpBQW0n6/s9TgpPRDjD956WwQ
sICDv/prTNzxZ48/IotjHGATiL+gAdyJ90WRPw70AjH6II2/RM2RJfbXkj9t
XirtqFSRv+iYR8H0aZQ/+usPZhZWlL+MZP1c8/uVP5CwuSSglJe/0/tolPAf
mT/1aDVcQciev3bHHjDvsZo/U3IU8Gteob8ak9TL7UOcPxyRSbvCdqO/YipA
A+tnnz8d5N8JvwCovwL7es/0fKA/oasTHeNxqr/U4FUd9EWhP80NFukNAK2/
eKwLufLXoj/uidYf/Dixv0qS5gbyoKM/8SZuUWuqsr8ceMFU8WmkP0m1/rN7
KbS/wEN38O/7pT8Oq+hrSk+3vwfb4iftH6k/jgDM9jMvvr/YwL117OipP4E3
+GK7AcC/qqaYw+uxqj9GRz+Z/fDAv05yTl/qQ6w/8Qj0m6rdwr+WCbqW52ev
P+nPvjfd5ca/EpzIAvHXsj+tAzYJYlLPv/sOtqlwPLM/6NdXtIYv0L/kgaNQ
8KCzPxCUhsfgtNC/tmd+nu9ptD9EWayHi7vRv1ozNDru+7U/25mYOTqx079D
piHhbWC2P5wKPRg2KNS/LBkPiO3Etj/Y8pzPIZzUv33n+J+A4rY/eVI83KC9
1L8o7UWz
         "]], 
        LineBox[CompressedData["
1:eJwVjmc41Y/fgI0UiXBKkiQjRaRUNPT5dih7RJLyo2QXycjeyigZEaXIjCQj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         "]]}, Annotation[#, "Charting`Private`Tag$34740#2"]& ], 
      TagBox[{
        RGBColor[0, 1, 0], 
        AbsoluteThickness[1.6], 
        Opacity[1.], 
        LineBox[CompressedData["
1:eJwVlmk8lHsfh409O7eTUtYKURJ1UqnfX7TIkhAdKfsSEkVlO0SFyglHEUVE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         "]]}, Annotation[#, "Charting`Private`Tag$34740#3"]& ], 
      TagBox[{
        GrayLevel[0.5], 
        AbsoluteThickness[1.6], 
        Opacity[1.], 
        LineBox[{{1.0204081632653061`*^-7, 1.0204081632653061`*^-7}, {
         0.0015335896027981336`, 0.0015335896027981336`}, {
         0.0030670771647799406`, 0.0030670771647799406`}, {
         0.006134052288743555, 0.006134052288743555}, {0.012268002536670784`, 
         0.012268002536670784`}, {0.02453590303252524, 0.02453590303252524}, {
         0.04907170402423416, 0.04907170402423416}, {0.08939365296910569, 
         0.08939365296910569}}], 
        LineBox[CompressedData["
1:eJxFxVtMkgEYAFAQ7IJYolvLmQydk0Q0e2jLVmHSytRchtSG6wImuDRNJ5sT
W8YkdU2jYmo6x9C0NQdmYc1KKrXIG00tq0mLieRiukX0F6Bp9eD3PZydCEnR
8Vw/Eol06J//9/RXShUPH/PWNnTXzhTEj8Ay3sTthZIpuNARYzcaPsG0iCr2
l902uD5olKM7a4clM1nPKWNf4eJXVZIithPuuUgXbD2yCOsU+c6Ek99hpXY5
8+eCCyZN2ZKelbvh6FJpWRaHgOeIxhMB/b/gVMf5SzeLPXDGnDqWyfTBzkFJ
5Rv9EhzPmA7nn/kD03iE2OpegQ8vin5HCklJa38cOEcWcclwb83QaRaBS/3l
NovFD84pUfTSmynwDlmsJV1Mhd8GcwPkif7wU4OyhUtZByvInGNjn3GatTyl
0LgednRGaLQVG2DN9lBqn3AjrG6WmsUsGizSnLLQ53HPwQ6v1hQA2x3JZQPV
dLht386wcXEgrFfJGbK4TXC1MCeNQuC7rLp71eOb4aaYFv14WhB8+UVdU1of
fjRM2DESxYAPFJqzGbW4dpskaozAowbvNmRkB8PquAHOpAmXuqkTw5wQWNLz
g1V7HS9QCpZTb+BygfED/RZeQ8jr1Q24IdG71NiKe1+uTnd24epJet2QGW9u
v5B3dRhvL7XwU0bxR1vUvlELbhWF5E29x9n2UP6sHU8wljPvOPA9qhlv7jye
zm69/82Jl+SzmC4XXrH3iveBG1cFzr4rJfCm7vZrHg/eVkmVPfHhXZm5yRXL
uDHydfj+FdzkjvauruJ/AcL2A6Q=
         "]]}, Annotation[#, "Charting`Private`Tag$34740#4"]& ], {}}, 
     StyleBox[
      InsetBox[
       TemplateBox[{
        "\"b[r]\"", "\"b'[r]\"", 
         "\"\\!\\(\\*FractionBox[\\(b[r]\\), \\(r\\)]\\)\"", "\"b[r] = r\""}, 
        "LineLegend", DisplayFunction -> (FormBox[
          StyleBox[
           StyleBox[
            PaneBox[
             TagBox[
              GridBox[{{
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                   AutoDelete -> False, 
                   GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                   GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
               GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}},
                AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
              "Grid"], Alignment -> Left, AppearanceElements -> None, 
             ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
             "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
           False], TraditionalForm]& ), Editable -> True, 
        InterpretationFunction :> (RowBox[{"LineLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[0, 1, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> GrayLevel[0.5]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
       Scaled[{0.8990991157049922, 0.5116767972112166}], Center], FontWeight -> 
      "Bold"]}, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
    Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
    DisplayFunction -> Identity, Frame -> {{True, True}, {True, True}}, 
    FrameLabel -> {{
       FormBox[
        TagBox["\" \"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\" \"", HoldForm], TraditionalForm]}, {
       FormBox[
        TagBox["\"r\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\" \"", HoldForm], TraditionalForm]}}, FrameStyle -> 
    Directive[FontSize -> 13], 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    ImagePadding -> {{30.753418, 20.523438}, {38.046875, 20.523438}}, 
    ImageSize -> 500, 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{-0.10416666454081633`, 5.1041665625}, {-0.7202523054289396,
      5.406342440356971}}, PlotRangeClipping -> True, PlotRangePadding -> 
    Automatic, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"b[r]\"", "\"b'[r]\"", 
       "\"\\!\\(\\*FractionBox[\\(b[r]\\), \\(r\\)]\\)\"", "\"b[r] = r\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 1, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0.5]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Input",
 CellChangeTimes->{{3.9286333231466513`*^9, 
  3.9286333272396164`*^9}},ExpressionUUID->"c0e7ed9d-bf5f-45ea-b0ed-\
15b770886bce"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 568.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3ce10c10-3a16-4a1e-a372-06f61f67e5e7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 736, 16, 45, "Input",ExpressionUUID->"b660690a-14f2-4112-908f-e95e3db36be4"],
Cell[CellGroupData[{
Cell[1319, 40, 326, 9, 51, "Subsection",ExpressionUUID->"3a3c4498-799e-4642-a2ff-4f0f9a837ba9"],
Cell[CellGroupData[{
Cell[1670, 53, 562, 15, 48, "Input",ExpressionUUID->"29df4518-8aa1-42ae-a392-c7ce728ca0c4"],
Cell[2235, 70, 615, 11, 48, "Output",ExpressionUUID->"cc21de27-5d63-46f8-a9a2-02ba521d81ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2887, 86, 1412, 43, 49, "Input",ExpressionUUID->"a79f02b5-2c18-4185-b3f8-ecf6401776c8"],
Cell[4302, 131, 935, 26, 53, "Output",ExpressionUUID->"56f99cf0-dae2-4e22-b4db-c5b0a7998634"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5274, 162, 1447, 44, 49, "Input",ExpressionUUID->"57fbd19f-e524-4b40-8dbf-5adc4cc8f999"],
Cell[6724, 208, 881, 24, 53, "Output",ExpressionUUID->"bc38dd15-4d93-4bf7-a4b6-3625f11a13aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7642, 237, 460, 13, 61, "Subsubsection",ExpressionUUID->"048de223-fe76-4cf7-bc19-10e20b7cf761"],
Cell[CellGroupData[{
Cell[8127, 254, 1514, 43, 58, "Input",ExpressionUUID->"4184a9bd-5dd4-48b2-af59-321424eacf83"],
Cell[9644, 299, 2995, 91, 95, "Output",ExpressionUUID->"b9d7f474-6f1d-431c-a1d4-8d61b3efd106"]
}, Open  ]]
}, Open  ]],
Cell[12666, 394, 1058, 33, 69, "Subsubsection",ExpressionUUID->"4089101d-9db0-4783-8a4e-61b7d25f1fe7"],
Cell[CellGroupData[{
Cell[13749, 431, 337, 9, 53, "Subsubsection",ExpressionUUID->"667040bc-8a1d-4248-9b83-d61d2444ceaf"],
Cell[CellGroupData[{
Cell[14111, 444, 1479, 42, 60, "Input",ExpressionUUID->"6ab4c2bf-58d0-4d08-9b9b-7353c17aae7c"],
Cell[15593, 488, 3058, 90, 97, "Output",ExpressionUUID->"56872354-6f4b-4972-a203-50aa8150c405"]
}, Open  ]]
}, Open  ]],
Cell[18678, 582, 1091, 34, 73, "Subsubsection",ExpressionUUID->"a9248095-46f6-40d2-bd98-d83cb20a3ce4"],
Cell[CellGroupData[{
Cell[19794, 620, 373, 10, 55, "Subsubsection",ExpressionUUID->"bdfbefbc-7bab-4935-bc00-91e39ae52562"],
Cell[CellGroupData[{
Cell[20192, 634, 351, 9, 46, "Input",ExpressionUUID->"8065890a-de63-4ca2-955d-4e99ae673f0c"],
Cell[20546, 645, 433, 10, 49, "Output",ExpressionUUID->"f4995610-e34d-4481-8b2a-0c48e9a02e47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21016, 660, 501, 15, 48, "Input",ExpressionUUID->"62011afd-c501-4e41-bbeb-d4bd57709823"],
Cell[21520, 677, 2564, 73, 96, "Output",ExpressionUUID->"aefc49a6-e6d8-486e-a71d-7d160a43212d"]
}, Open  ]]
}, Open  ]],
Cell[24111, 754, 681, 19, 72, "Subsubsection",ExpressionUUID->"07fab850-64ec-487f-9431-a75584e76dc0"],
Cell[CellGroupData[{
Cell[24817, 777, 1513, 44, 46, "Subsubsection",ExpressionUUID->"adce8ea4-1d08-42df-909d-93fff91ce9e0"],
Cell[CellGroupData[{
Cell[26355, 825, 4591, 136, 240, "Input",ExpressionUUID->"85c85c3e-3aa1-4faf-908d-6cd8e3f1dad8"],
Cell[30949, 963, 4309, 131, 123, "Output",ExpressionUUID->"e4c5e67f-06fc-4c8c-8c51-e62d51849206"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35295, 1099, 444, 11, 28, "Input",ExpressionUUID->"6a5166b2-5fe1-4c35-8e73-dac37a1da4b8"],
Cell[35742, 1112, 444, 12, 52, "Output",ExpressionUUID->"1f093796-521f-4d25-aa4e-1a8a5613c085"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36223, 1129, 412, 10, 45, "Input",ExpressionUUID->"3a25e556-d9a4-40af-923c-0f4489a61973"],
Cell[36638, 1141, 4055, 121, 145, "Output",ExpressionUUID->"cb40b2cc-0b64-45a9-bb53-170cee11279a"]
}, Open  ]],
Cell[40708, 1265, 281, 5, 28, "Input",ExpressionUUID->"d6dd42e7-fee6-4533-8699-1d3b4ace9619"],
Cell[40992, 1272, 2129, 54, 102, "Input",ExpressionUUID->"e7b54a2a-e2ca-46c6-9032-91688833832d"],
Cell[43124, 1328, 34643, 691, 351, "Input",ExpressionUUID->"c0e7ed9d-bf5f-45ea-b0ed-15b770886bce"]
}, Open  ]]
}, Open  ]]
}
]
*)


